Machine Learning for Coding Retail Product Names to Consumer-Price Categories: A Rule-plus-Bag-of-Words Pipeline with Reliability-Weighted Human-in-the-Loop Labeling

Price statistics increasingly draw on scanner, web-scraped and receipt data whose product names are short, noisy and carry no standard code, so they must be coded to consumption categories. We release a synthetic benchmark of six categories with character-level noise, which favours character features, and hard negatives, and compare seven models trained from scratch (four logistic regressions on word or character n-grams, an MLP, a CNN and an LSTM) and two pretrained encoders under one matched protocol of 30 category-seed cells, reporting wins, losses and ties rather than mean differences alone. A character n-gram logistic regression is the most accurate model in every category and wins every paired comparison against the other models trained from scratch; the CNN and LSTM, once trained to the same stopping rule, are not reliably worse than the word-level models but cost 212 and 258 times as much to train as unigram bag-of-words. A fine-tuned DistilBERT comes within half a point of the character model without passing it, at about 460 times its single-thread CPU inference cost. Character features reduce inference throughput 4.6-fold relative to unigram bag-of-words. A rule-based prefix-tree stage admits 75-86% of positive items, so in a cascade it bounds the recall of the whole pipeline. A Monte Carlo study of label aggregation with simulated annotators shows that an additive reliability weight barely improves on majority vote while Dawid-Skene aggregation recovers labels markedly better, and that this difference carries through to the character n-gram classifier. Sensitivity checks cover a planted shortcut, generator noise, training budget and annotator population. The benchmark is synthetic and English-language because the production data are under non-disclosure. Code, data and scripts are released; accuracies of models trained from scratch reproduce exactly, timings as ratios.

==> anc/README.txt <==
Supplemental File 1: pretrained-encoder baselines (Sections "Pretrained encoder
baselines" and "Pretrained encoders")

Run on Kaggle as the notebook cpi_pretrained_baselines_gpu, on one NVIDIA Tesla
T4 (Python 3.13.15, torch 2.11.0+cu128, transformers 5.16.1), against release
2.0.1 of cpi-coding-repro (commit 28c733a), with
  distilbert-base-uncased @ 12040accade4e8a0f71eabdb258fecc2e7e948be
  sentence-transformers/all-MiniLM-L6-v2 @ 1110a243fdf4706b3f48f1d95db1a4f5529b4d41

Code
  cpi_pretrained_baseline.py          the script, as run in the notebook
  cpi_pretrained_baselines_gpu.ipynb  the Kaggle notebook that ran it
  analyze_pretrained.py               paired comparisons against the seven models

Outputs (see README_results_pretrained.md for the provenance of each file)
  pretrained_cost.csv                 written by the script: single-core CPU
                                      throughput (PyTorch limited to one thread;
                                      the tokenizer's own thread pool was not
                                      limited), size, parameters, training time,
                                      seed 0 per category
  run_log_excerpt.txt                 TRANSCRIBED: the per-run F1 lines of the
                                      run log, 4 d.p. as printed
  pretrained_per_run_from_log.csv     TRANSCRIBED: the same lines as CSV
  pretrained_summary.csv              TRANSCRIBED from the notebook's output
                                      preview: per-category means incl.
                                      precision and recall
  pretrained_env.json                 TRANSCRIBED from the environment record
                                      written by the run
  pretrained_pairwise.csv             output of analyze_pretrained.py: wins,
                                      losses and ties over the 30 cells

GPU training is not bit-deterministic, so a rerun reproduces these values
closely but not exactly.


==> anc/README_results_pretrained.md <==
# Pretrained-encoder baselines

Outputs of `src/pretrained_baselines.py`, run as the Kaggle notebook
`cpi_pretrained_baselines_gpu` on one NVIDIA Tesla T4 (Python 3.13.15, torch
2.11.0+cu128, transformers 5.16.1) against release 2.0.1 of this package
(commit 28c733a; its data are identical to those of release 2.1.0), with
`distilbert-base-uncased` at revision 12040accade4e8a0f71eabdb258fecc2e7e948be
and `sentence-transformers/all-MiniLM-L6-v2` at revision
1110a243fdf4706b3f48f1d95db1a4f5529b4d41.

`pretrained_cost.csv` is the file written by the script, retrieved from the
notebook's output. The other run outputs below were **transcribed by hand** from what the Kaggle notebook
displayed (its run log and its output preview), because the raw output files
were not retrieved. Transcribed values carry the precision at which they were
displayed. GPU training is not bit-deterministic, so a rerun reproduces these
values closely but not exactly.

| File | Provenance | Contents |
|---|---|---|
| `pretrained_cost.csv` | Written by the script, retrieved from the notebook output. | Single-core CPU inference throughput (PyTorch, or the numerical libraries for the logistic models, limited to one thread; the tokenizer's own thread pool was not limited), serialized size, parameter count and training time on the device (GPU for the pretrained models), seed 0 in each category; the unigram and character n-gram logistic models re-timed in the same session for ratios. |
| `run_log_excerpt.txt` | **Transcribed** from the run log. | The per-run lines the script printed: category, seed, configuration (`M` = DistilBERT fine-tuned under the matched stopping rule, `F` = DistilBERT fine-tuned for a fixed 3 epochs, `E` = frozen MiniLM embeddings + logistic regression), F1, F1 on unseen test items, realised epochs (`-` for MiniLM) and training seconds, at the 4 decimal places printed. 90 lines: 6 categories x 5 seeds x 3 configurations. |
| `pretrained_per_run_from_log.csv` | **Transcribed** (the same lines as `run_log_excerpt.txt`, as CSV). | F1 and unseen-item F1 per category, seed and model, with realised epochs and training seconds; precision and recall are blank because the log did not print them. |
| `pretrained_summary.csv` | **Transcribed** from the Kaggle output preview of the script's `pretrained_summary.csv`. | Per category and model: mean and s.d. of F1 over the five seeds, mean unseen-item F1, mean precision and recall, mean realised epochs and mean training seconds. The only source for precision and recall. Its F1 means agree with the per-run file to within the 4-decimal rounding of the latter (largest difference 2.1e-5). |
| `pretrained_env.json` | **Transcribed** from the `pretrained_env.json` written by the run. | Repository commit, model names and revisions, device, library versions and hyperparameters. |
| `pretrained_pairwise.csv` | Output of `src/analyze_pretrained.py` in this repository. | Wins, losses and ties over the 30 category-seed cells against the seven models of the paper (`results/significance_per_seed.csv`) and between the pretrained configurations, mean difference and raw Wilcoxon p. Computed from the 4-d.p. per-run file, so comparisons are made after rounding to four places. `src/pairwise_bands.py` adds the descriptive bands and Holm-adjusted p-values (`results/pairwise_bands.csv`). |

The raw per-run CSV written by the script (`pretrained_per_run.csv`) was not
retrieved. If it is added here, `src/analyze_pretrained.py` reads it in
preference to the transcribed file.

Re-running `python src/pretrained_baselines.py` from the repository writes to
`results/pretrained/rerun/` so these files are not overwritten. It requires
`transformers` (see `requirements.txt`) and, in practice, a GPU.


==> anc/analyze_pretrained.py <==
"""Summarise the Kaggle pretrained-encoder runs against the paper's seven models.

Usage:  python src/analyze_pretrained.py [PRETRAINED_DIR [REPO_RESULTS_DIR]]
Defaults: results/pretrained and results. Reads pretrained_per_run.csv from
PRETRAINED_DIR if present (raw output of pretrained_baselines.py), otherwise
pretrained_per_run_from_log.csv (F1 transcribed from the run log at 4 d.p.).
Writes PRETRAINED_DIR/pretrained_pairwise.csv.
"""
import sys
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.stats import wilcoxon

_ROOT = Path(__file__).resolve().parent.parent
RES = sys.argv[1] if len(sys.argv) > 1 else str(_ROOT / "results" / "pretrained")
REPO = sys.argv[2] if len(sys.argv) > 2 else str(_ROOT / "results")
_raw = Path(RES) / "pretrained_per_run.csv"
_src = _raw if _raw.exists() else Path(RES) / "pretrained_per_run_from_log.csv"
print("per-run input:", _src)
pre = pd.read_csv(_src)
base = pd.read_csv(f"{REPO}/significance_per_seed.csv")
allf = pd.concat([base, pre[["category", "seed", "model", "f1"]]])
wide = allf.pivot_table(index=["category", "seed"], columns="model", values="f1")
assert len(wide) == 30, len(wide)

print("== accuracy (mean over categories of seed-mean; seed sd averaged; range of category means)")
for m in pre.model.unique():
    d = pre[pre.model == m]
    cm = d.groupby("category").f1.mean()
    sd = d.groupby("category").f1.std().mean()
    un = d.groupby("category").f1_unseen.mean().mean()
    ep = d.n_epochs.median()
    print(f"{m:40s} F1={cm.mean():.4f} sd={sd:.4f} range={cm.min():.3f}-{cm.max():.3f} "
          f"unseen={un:.4f} prec={d.precision.mean():.4f} rec={d.recall.mean():.4f} med_epochs={ep}")

print("\n== paired comparisons over 30 cells (wins/losses/ties, mean diff, Wilcoxon p raw)")
others = list(base.model.unique())
rows = []
for m in pre.model.unique():
    for o in others + [x for x in pre.model.unique() if x != m]:
        a, b = wide[m].round(4), wide[o].round(4)
        w, l, t = int((a > b).sum()), int((a < b).sum()), int((a == b).sum())
        nz = (a - b) != 0
        p = wilcoxon(a, b, zero_method="wilcox").pvalue if nz.any() else 1.0
        rows.append((m, o, w, l, t, float((a - b).mean()), p))
pw = pd.DataFrame(rows, columns=["model", "vs", "wins", "losses", "ties", "mean_diff", "p_raw"])
print(pw.to_string())
pw.to_csv(f"{RES}/pretrained_pairwise.csv", index=False)

print("\n== cost (seed 0, one per category; medians)")
cost = pd.read_csv(f"{RES}/pretrained_cost.csv")
med = cost.groupby("model").agg(train_s=("train_s_device", "median"),
                                 cpu1=("cpu1_items_per_s", "median"),
                                 size_kib=("size_kib", "median"),
                                 n_params=("n_params", "median"),
                                 device=("device", "first"))
print(med.to_string())
ref = med.loc["Char n-gram(3-5) + LogReg", "cpu1"]
bow = med.loc["Unigram BoW + LogReg", "cpu1"]
for m in med.index:
    print(f"{m:40s} throughput ratio char/m = {ref / med.loc[m, 'cpu1']:.1f}  bow/m = {bow / med.loc[m, 'cpu1']:.1f}")


==> anc/cpi_pretrained_baseline.py <==
"""Pretrained-encoder baselines for the CPI product-coding benchmark.

Adds the comparison every reviewer of arXiv:2606.02004 asked for: models that
start from pretrained weights, run under the SAME matched protocol as the
seven models already in the paper (cpi-coding-repro, release 2.0.1):

  * same six synthetic categories, read from the committed parquet files;
  * same stratified 80/20 split, seeds 0..4 (sklearn train_test_split);
  * same stopping rule as the CNN/LSTM: stop when the epoch training loss
    fails to improve by more than 1e-4 for 10 consecutive epochs, max 200;
  * same metrics (accuracy, precision, recall, F1), plus F1 on test items
    whose exact string does not occur in training (as in leakage_audit.py).

Models:
  1. DistilBERT fine-tuned end to end (distilbert-base-uncased).
  2. DistilBERT fine-tuned for a fixed 3 epochs (the common recipe), reported
     separately so the stopping rule cannot be blamed for the result.
  3. Frozen MiniLM sentence embeddings (all-MiniLM-L6-v2, mean pooling)
     + logistic regression, the cheap way to use pretrained knowledge.

Cost: training time is measured on whatever device runs the script (GPU on
Kaggle) and is NOT comparable to the CPU timings in the paper; it is reported
with the device name. Inference throughput is measured on CPU with one thread,
tokenization included, after a warm-up, which IS comparable to the paper's
cost table.

Run on Kaggle: Settings -> Internet ON, Accelerator GPU (T4 or P100).
Outputs land in /kaggle/working/cpi_pretrained/ (or ./cpi_pretrained/).
"""
from __future__ import annotations

import json
import os
import platform
import subprocess
import sys
import time
from pathlib import Path

REPO_URL = "https://github.com/beskvladimir-create/cpi-coding-repro.git"
REPO_COMMIT = "28c733a"  # release 2.0.1, the snapshot cited in the paper
WORK = Path("/kaggle/working") if Path("/kaggle/working").exists() else Path.cwd()
REPO = WORK / "cpi-coding-repro"
OUT = WORK / "cpi_pretrained"

FT_MODEL = os.environ.get("FT_MODEL", "distilbert-base-uncased")
EMB_MODEL = os.environ.get("EMB_MODEL", "sentence-transformers/all-MiniLM-L6-v2")
SEEDS = [0, 1, 2, 3, 4]
MAX_LEN = 32
BATCH = 32
LR = 2e-5
MAX_EPOCHS = int(os.environ.get("MAX_EPOCHS", "200"))
TOL = 1e-4
N_ITER_NO_CHANGE = 10
FIXED_EPOCHS = 3
QUICK = os.environ.get("QUICK") == "1"  # smoke test: 1 category, 1 seed


def sh(cmd: str) -> None:
    print("$", cmd, flush=True)
    subprocess.run(cmd, shell=True, check=True)


def setup() -> None:
    if not REPO.exists():
        sh(f"git clone -q {REPO_URL} {REPO}")
    sh(f"cd {REPO} && git checkout -q {REPO_COMMIT}")
    try:
        import pyarrow  # noqa: F401
    except ImportError:
        sh(f"{sys.executable} -m pip install -q pyarrow")
        import pyarrow  # noqa: F401  (fail loudly if the install did not work)


setup()
sys.path.insert(0, str(REPO / "src"))

import numpy as np  # noqa: E402
import pandas as pd  # noqa: E402
import torch  # noqa: E402
from sklearn.linear_model import LogisticRegression  # noqa: E402
from sklearn.metrics import (accuracy_score, f1_score, precision_score,  # noqa: E402
                             recall_score)
from sklearn.model_selection import train_test_split  # noqa: E402
from transformers import (AutoModel, AutoModelForSequenceClassification,  # noqa: E402
                          AutoTokenizer)
from transformers import logging as hf_logging  # noqa: E402

from make_synth import _categories  # noqa: E402

hf_logging.set_verbosity_error()
DATA_DIR = REPO / "data" / "synth"
DEVICE = torch.device("cuda" if torch.cuda.is_available() else "cpu")
OUT.mkdir(parents=True, exist_ok=True)


def metrics(y_true, y_pred) -> dict:
    return {
        "accuracy": accuracy_score(y_true, y_pred),
        "precision": precision_score(y_true, y_pred, zero_division=0),
        "recall": recall_score(y_true, y_pred, zero_division=0),
        "f1": f1_score(y_true, y_pred, zero_division=0),
    }


def seed_all(seed: int) -> None:
    import random
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)


# ---- fine-tuned encoder -----------------------------------------------------

def finetune(X_tr, y_tr, seed: int, fixed_epochs: int | None):
    seed_all(seed)
    tok = AutoTokenizer.from_pretrained(FT_MODEL)
    model = AutoModelForSequenceClassification.from_pretrained(FT_MODEL, num_labels=2).to(DEVICE)
    enc = tok(list(X_tr), padding="max_length", truncation=True,
              max_length=MAX_LEN, return_tensors="pt")
    ids, att = enc["input_ids"], enc["attention_mask"]
    y = torch.tensor(np.asarray(y_tr), dtype=torch.long)
    opt = torch.optim.AdamW(model.parameters(), lr=LR)
    gen = torch.Generator().manual_seed(seed)
    best, no_imp, n_ep = np.inf, 0, 0
    t0 = time.time()
    model.train()
    limit = fixed_epochs if fixed_epochs else MAX_EPOCHS
    for _ in range(limit):
        perm = torch.randperm(len(y), generator=gen)
        total, nb = 0.0, 0
        for i in range(0, len(y), BATCH):
            idx = perm[i:i + BATCH]
            out = model(input_ids=ids[idx].to(DEVICE), attention_mask=att[idx].to(DEVICE),
                        labels=y[idx].to(DEVICE))
            opt.zero_grad()
            out.loss.backward()
            opt.step()
            total += float(out.loss.detach())
            nb += 1
        n_ep += 1
        ep_loss = total / nb
        if fixed_epochs is None:
            no_imp = no_imp + 1 if ep_loss > best - TOL else 0
            best = min(best, ep_loss)
            if no_imp >= N_ITER_NO_CHANGE:
                break
    if DEVICE.type == "cuda":
        torch.cuda.synchronize()
    train_s = time.time() - t0
    return model, tok, n_ep, train_s


@torch.no_grad()
def predict_ft(model, tok, X, device) -> np.ndarray:
    model.eval()
    preds = []
    for i in range(0, len(X), 256):
        enc = tok(list(X[i:i + 256]), padding=True, truncation=True,
                  max_length=MAX_LEN, return_tensors="pt").to(device)
        preds.append(model(input_ids=enc["input_ids"], attention_mask=enc["attention_mask"]).logits.argmax(-1).cpu().numpy())
    return np.concatenate(preds)


# ---- frozen embeddings + logistic regression -------------------------------

_EMB = {}


def emb_model():
    if "m" not in _EMB:
        _EMB["tok"] = AutoTokenizer.from_pretrained(EMB_MODEL)
        _EMB["m"] = AutoModel.from_pretrained(EMB_MODEL).to(DEVICE).eval()
    return _EMB["tok"], _EMB["m"]


@torch.no_grad()
def embed(X, tok, m, device) -> np.ndarray:
    outs = []
    for i in range(0, len(X), 256):
        enc = tok(list(X[i:i + 256]), padding=True, truncation=True,
                  max_length=MAX_LEN, return_tensors="pt").to(device)
        h = m(input_ids=enc["input_ids"], attention_mask=enc["attention_mask"]).last_hidden_state
        mask = enc["attention_mask"].unsqueeze(-1).float()
        v = (h * mask).sum(1) / mask.sum(1)
        outs.append(torch.nn.functional.normalize(v, dim=-1).cpu().numpy())
    return np.concatenate(outs)


# ---- CPU single-thread inference throughput (comparable to the paper) -------

def cpu_throughput(predict_fn, X, repeats: int = 3) -> float:
    torch.set_num_threads(1)
    predict_fn(X[:32])  # warm-up
    best = np.inf
    for _ in range(repeats):
        t0 = time.perf_counter()
        predict_fn(X)
        best = min(best, time.perf_counter() - t0)
    torch.set_num_threads(os.cpu_count() or 1)
    return len(X) / best


def n_params(m) -> int:
    return sum(p.numel() for p in m.parameters())


def size_kib(obj) -> float:
    import io
    import pickle
    buf = io.BytesIO()
    if isinstance(obj, torch.nn.Module):
        torch.save(obj.state_dict(), buf)
    else:
        pickle.dump(obj, buf, protocol=pickle.HIGHEST_PROTOCOL)
    return buf.tell() / 1024


def reference_cpu_cost(X_tr, y_tr, X_te, seed: int) -> list:
    """Re-time two models from the paper on THIS machine, single-threaded, with
    the repo's own vectorizer spec, so pretrained throughput can be read as a
    ratio against them (absolute rates differ between hosts)."""
    import confirm_models as cm
    from threadpoolctl import threadpool_limits
    out = []
    with threadpool_limits(limits=1):
        for name, kind in [("Unigram BoW + LogReg", "bow"),
                           ("Char n-gram(3-5) + LogReg", "char3-5")]:
            vec = cm._vectorizer(kind)
            clf = LogisticRegression(max_iter=1000, random_state=seed)
            t0 = time.perf_counter()
            clf.fit(vec.fit_transform(X_tr), y_tr)
            fit_s = time.perf_counter() - t0
            best = np.inf
            for _ in range(3):
                t0 = time.perf_counter()
                clf.predict(vec.transform(X_te))
                best = min(best, time.perf_counter() - t0)
            out.append({"model": name, "train_s_device": fit_s, "device": "cpu1",
                        "cpu1_items_per_s": len(X_te) / best,
                        "n_params": int(np.prod(clf.coef_.shape)) + 1,
                        "size_kib": size_kib((vec, clf))})
    return out


def main() -> None:
    cats = _categories()[:1] if QUICK else _categories()
    seeds = SEEDS[:1] if QUICK else SEEDS
    rows, cost_rows = [], []
    for cfg in cats:
        df = pd.read_parquet(DATA_DIR / f"{cfg.name}.parquet")
        texts, labels = df.text.tolist(), df.label.values
        for seed in seeds:
            X_tr, X_te, y_tr, y_te = train_test_split(
                texts, labels, test_size=0.2, stratify=labels, random_state=seed)
            y_te = np.asarray(y_te)
            unseen = ~np.array([t in set(X_tr) for t in X_te])

            def record(name, pred, extra):
                m = metrics(y_te, pred)
                m["f1_unseen"] = f1_score(y_te[unseen], pred[unseen], zero_division=0)
                m.update({"category": cfg.name, "seed": seed, "model": name, **extra})
                rows.append(m)
                print(f"{cfg.name:18s} seed={seed} {name:40s} F1={m['f1']:.4f} "
                      f"unseen={m['f1_unseen']:.4f} {extra}", flush=True)

            for fixed, name in [(None, "DistilBERT fine-tuned (matched stop)"),
                                (FIXED_EPOCHS, f"DistilBERT fine-tuned ({FIXED_EPOCHS} epochs)")]:
                model, tok, n_ep, train_s = finetune(X_tr, y_tr, seed, fixed)
                pred = predict_ft(model, tok, X_te, DEVICE)
                record(name, pred, {"n_epochs": n_ep, "train_s": train_s})
                if seed == seeds[0]:
                    cpu_model = model.to("cpu")
                    thr = cpu_throughput(lambda X: predict_ft(cpu_model, tok, X, torch.device("cpu")), X_te)
                    cost_rows.append({"category": cfg.name, "model": name,
                                      "train_s_device": train_s, "device": str(DEVICE),
                                      "cpu1_items_per_s": thr, "n_params": n_params(model),
                                      "size_kib": size_kib(model)})
                del model
                if DEVICE.type == "cuda":
                    torch.cuda.empty_cache()

            tok, m = emb_model()
            t0 = time.time()
            E_tr = embed(X_tr, tok, m, DEVICE)
            clf = LogisticRegression(max_iter=1000, random_state=seed).fit(E_tr, y_tr)
            train_s = time.time() - t0
            pred = clf.predict(embed(X_te, tok, m, DEVICE))
            name = "MiniLM embeddings + LogReg"
            record(name, pred, {"n_epochs": np.nan, "train_s": train_s})
            if seed == seeds[0]:
                m_cpu = m.to("cpu")
                thr = cpu_throughput(lambda X: clf.predict(embed(X, tok, m_cpu, torch.device("cpu"))), X_te)
                cost_rows.append({"category": cfg.name, "model": name,
                                  "train_s_device": train_s, "device": str(DEVICE),
                                  "cpu1_items_per_s": thr, "n_params": n_params(m),
                                  "size_kib": size_kib(m) + size_kib(clf)})
                for r in reference_cpu_cost(X_tr, y_tr, X_te, seed):
                    cost_rows.append({"category": cfg.name, **r})
                _EMB["m"] = m_cpu.to(DEVICE)

    per_run = pd.DataFrame(rows)
    per_run.to_csv(OUT / "pretrained_per_run.csv", index=False)
    summ = (per_run.groupby(["category", "model"])
            .agg(f1_mean=("f1", "mean"), f1_sd=("f1", "std"),
                 f1_unseen_mean=("f1_unseen", "mean"),
                 precision_mean=("precision", "mean"), recall_mean=("recall", "mean"),
                 n_epochs_mean=("n_epochs", "mean"), train_s_mean=("train_s", "mean"))
            .reset_index())
    summ.to_csv(OUT / "pretrained_summary.csv", index=False)
    pd.DataFrame(cost_rows).to_csv(OUT / "pretrained_cost.csv", index=False)

    def rev(name):
        try:
            return AutoModel.from_pretrained(name).config._commit_hash
        except Exception as e:  # pragma: no cover
            return f"unknown ({e})"
    env = {
        "repo_commit": REPO_COMMIT, "ft_model": FT_MODEL, "ft_model_revision": rev(FT_MODEL),
        "emb_model": EMB_MODEL, "emb_model_revision": rev(EMB_MODEL),
        "device": str(DEVICE),
        "gpu": torch.cuda.get_device_name(0) if torch.cuda.is_available() else None,
        "torch": torch.__version__, "transformers": __import__("transformers").__version__,
        "python": platform.python_version(), "cpu": platform.processor() or platform.machine(),
        "hyperparams": {"max_len": MAX_LEN, "batch": BATCH, "lr": LR, "max_epochs": MAX_EPOCHS,
                        "tol": TOL, "n_iter_no_change": N_ITER_NO_CHANGE,
                        "fixed_epochs": FIXED_EPOCHS},
        "quick": QUICK,
    }
    (OUT / "pretrained_env.json").write_text(json.dumps(env, indent=2))
    print("\n=== summary ===")
    print(summ.groupby("model")[["f1_mean", "f1_unseen_mean", "n_epochs_mean"]].mean().to_string())
    print("\nFiles written to", OUT)


if __name__ == "__main__":
    main()


==> anc/cpi_pretrained_baselines_gpu.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# CPI coding benchmark: pretrained-encoder baselines\n",
    "Settings: Internet ON, Accelerator GPU (T4 x1 or P100). Then Run All. Runtime about 30-60 min.\n",
    "Results: /kaggle/working/cpi_pretrained.zip (download from the Output panel)."
   ],
   "id": "cell0"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"Pretrained-encoder baselines for the CPI product-coding benchmark.\n",
    "\n",
    "Adds the comparison every reviewer of arXiv:2606.02004 asked for: models that\n",
    "start from pretrained weights, run under the SAME matched protocol as the\n",
    "seven models already in the paper (cpi-coding-repro, release 2.0.1):\n",
    "\n",
    "  * same six synthetic categories, read from the committed parquet files;\n",
    "  * same stratified 80/20 split, seeds 0..4 (sklearn train_test_split);\n",
    "  * same stopping rule as the CNN/LSTM: stop when the epoch training loss\n",
    "    fails to improve by more than 1e-4 for 10 consecutive epochs, max 200;\n",
    "  * same metrics (accuracy, precision, recall, F1), plus F1 on test items\n",
    "    whose exact string does not occur in training (as in leakage_audit.py).\n",
    "\n",
    "Models:\n",
    "  1. DistilBERT fine-tuned end to end (distilbert-base-uncased).\n",
    "  2. DistilBERT fine-tuned for a fixed 3 epochs (the common recipe), reported\n",
    "     separately so the stopping rule cannot be blamed for the result.\n",
    "  3. Frozen MiniLM sentence embeddings (all-MiniLM-L6-v2, mean pooling)\n",
    "     + logistic regression, the cheap way to use pretrained knowledge.\n",
    "\n",
    "Cost: training time is measured on whatever device runs the script (GPU on\n",
    "Kaggle) and is NOT comparable to the CPU timings in the paper; it is reported\n",
    "with the device name. Inference throughput is measured on CPU with one thread,\n",
    "tokenization included, after a warm-up, which IS comparable to the paper's\n",
    "cost table.\n",
    "\n",
    "Run on Kaggle: Settings -> Internet ON, Accelerator GPU (T4 or P100).\n",
    "Outputs land in /kaggle/working/cpi_pretrained/ (or ./cpi_pretrained/).\n",
    "\"\"\"\n",
    "from __future__ import annotations\n",
    "\n",
    "import json\n",
    "import os\n",
    "import platform\n",
    "import subprocess\n",
    "import sys\n",
    "import time\n",
    "from pathlib import Path\n",
    "\n",
    "REPO_URL = \"https://github.com/beskvladimir-create/cpi-coding-repro.git\"\n",
    "REPO_COMMIT = \"28c733a\"  # release 2.0.1, the snapshot cited in the paper\n",
    "WORK = Path(\"/kaggle/working\") if Path(\"/kaggle/working\").exists() else Path.cwd()\n",
    "REPO = WORK / \"cpi-coding-repro\"\n",
    "OUT = WORK / \"cpi_pretrained\"\n",
    "\n",
    "FT_MODEL = os.environ.get(\"FT_MODEL\", \"distilbert-base-uncased\")\n",
    "EMB_MODEL = os.environ.get(\"EMB_MODEL\", \"sentence-transformers/all-MiniLM-L6-v2\")\n",
    "SEEDS = [0, 1, 2, 3, 4]\n",
    "MAX_LEN = 32\n",
    "BATCH = 32\n",
    "LR = 2e-5\n",
    "MAX_EPOCHS = int(os.environ.get(\"MAX_EPOCHS\", \"200\"))\n",
    "TOL = 1e-4\n",
    "N_ITER_NO_CHANGE = 10\n",
    "FIXED_EPOCHS = 3\n",
    "QUICK = os.environ.get(\"QUICK\") == \"1\"  # smoke test: 1 category, 1 seed\n",
    "\n",
    "\n",
    "def sh(cmd: str) -> None:\n",
    "    print(\"$\", cmd, flush=True)\n",
    "    subprocess.run(cmd, shell=True, check=True)\n",
    "\n",
    "\n",
    "def setup() -> None:\n",
    "    if not REPO.exists():\n",
    "        sh(f\"git clone -q {REPO_URL} {REPO}\")\n",
    "    sh(f\"cd {REPO} && git checkout -q {REPO_COMMIT}\")\n",
    "    try:\n",
    "        import pyarrow  # noqa: F401\n",
    "    except ImportError:\n",
    "        sh(f\"{sys.executable} -m pip install -q pyarrow\")\n",
    "        import pyarrow  # noqa: F401  (fail loudly if the install did not work)\n",
    "\n",
    "\n",
    "setup()\n",
    "sys.path.insert(0, str(REPO / \"src\"))\n",
    "\n",
    "import numpy as np  # noqa: E402\n",
    "import pandas as pd  # noqa: E402\n",
    "import torch  # noqa: E402\n",
    "from sklearn.linear_model import LogisticRegression  # noqa: E402\n",
    "from sklearn.metrics import (accuracy_score, f1_score, precision_score,  # noqa: E402\n",
    "                             recall_score)\n",
    "from sklearn.model_selection import train_test_split  # noqa: E402\n",
    "from transformers import (AutoModel, AutoModelForSequenceClassification,  # noqa: E402\n",
    "                          AutoTokenizer)\n",
    "from transformers import logging as hf_logging  # noqa: E402\n",
    "\n",
    "from make_synth import _categories  # noqa: E402\n",
    "\n",
    "hf_logging.set_verbosity_error()\n",
    "DATA_DIR = REPO / \"data\" / \"synth\"\n",
    "DEVICE = torch.device(\"cuda\" if torch.cuda.is_available() else \"cpu\")\n",
    "OUT.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "\n",
    "def metrics(y_true, y_pred) -> dict:\n",
    "    return {\n",
    "        \"accuracy\": accuracy_score(y_true, y_pred),\n",
    "        \"precision\": precision_score(y_true, y_pred, zero_division=0),\n",
    "        \"recall\": recall_score(y_true, y_pred, zero_division=0),\n",
    "        \"f1\": f1_score(y_true, y_pred, zero_division=0),\n",
    "    }\n",
    "\n",
    "\n",
    "def seed_all(seed: int) -> None:\n",
    "    import random\n",
    "    random.seed(seed)\n",
    "    np.random.seed(seed)\n",
    "    torch.manual_seed(seed)\n",
    "    torch.cuda.manual_seed_all(seed)\n",
    "\n",
    "\n",
    "# ---- fine-tuned encoder -----------------------------------------------------\n",
    "\n",
    "def finetune(X_tr, y_tr, seed: int, fixed_epochs: int | None):\n",
    "    seed_all(seed)\n",
    "    tok = AutoTokenizer.from_pretrained(FT_MODEL)\n",
    "    model = AutoModelForSequenceClassification.from_pretrained(FT_MODEL, num_labels=2).to(DEVICE)\n",
    "    enc = tok(list(X_tr), padding=\"max_length\", truncation=True,\n",
    "              max_length=MAX_LEN, return_tensors=\"pt\")\n",
    "    ids, att = enc[\"input_ids\"], enc[\"attention_mask\"]\n",
    "    y = torch.tensor(np.asarray(y_tr), dtype=torch.long)\n",
    "    opt = torch.optim.AdamW(model.parameters(), lr=LR)\n",
    "    gen = torch.Generator().manual_seed(seed)\n",
    "    best, no_imp, n_ep = np.inf, 0, 0\n",
    "    t0 = time.time()\n",
    "    model.train()\n",
    "    limit = fixed_epochs if fixed_epochs else MAX_EPOCHS\n",
    "    for _ in range(limit):\n",
    "        perm = torch.randperm(len(y), generator=gen)\n",
    "        total, nb = 0.0, 0\n",
    "        for i in range(0, len(y), BATCH):\n",
    "            idx = perm[i:i + BATCH]\n",
    "            out = model(input_ids=ids[idx].to(DEVICE), attention_mask=att[idx].to(DEVICE),\n",
    "                        labels=y[idx].to(DEVICE))\n",
    "            opt.zero_grad()\n",
    "            out.loss.backward()\n",
    "            opt.step()\n",
    "            total += float(out.loss.detach())\n",
    "            nb += 1\n",
    "        n_ep += 1\n",
    "        ep_loss = total / nb\n",
    "        if fixed_epochs is None:\n",
    "            no_imp = no_imp + 1 if ep_loss > best - TOL else 0\n",
    "            best = min(best, ep_loss)\n",
    "            if no_imp >= N_ITER_NO_CHANGE:\n",
    "                break\n",
    "    if DEVICE.type == \"cuda\":\n",
    "        torch.cuda.synchronize()\n",
    "    train_s = time.time() - t0\n",
    "    return model, tok, n_ep, train_s\n",
    "\n",
    "\n",
    "@torch.no_grad()\n",
    "def predict_ft(model, tok, X, device) -> np.ndarray:\n",
    "    model.eval()\n",
    "    preds = []\n",
    "    for i in range(0, len(X), 256):\n",
    "        enc = tok(list(X[i:i + 256]), padding=True, truncation=True,\n",
    "                  max_length=MAX_LEN, return_tensors=\"pt\").to(device)\n",
    "        preds.append(model(input_ids=enc[\"input_ids\"], attention_mask=enc[\"attention_mask\"]).logits.argmax(-1).cpu().numpy())\n",
    "    return np.concatenate(preds)\n",
    "\n",
    "\n",
    "# ---- frozen embeddings + logistic regression -------------------------------\n",
    "\n",
    "_EMB = {}\n",
    "\n",
    "\n",
    "def emb_model():\n",
    "    if \"m\" not in _EMB:\n",
    "        _EMB[\"tok\"] = AutoTokenizer.from_pretrained(EMB_MODEL)\n",
    "        _EMB[\"m\"] = AutoModel.from_pretrained(EMB_MODEL).to(DEVICE).eval()\n",
    "    return _EMB[\"tok\"], _EMB[\"m\"]\n",
    "\n",
    "\n",
    "@torch.no_grad()\n",
    "def embed(X, tok, m, device) -> np.ndarray:\n",
    "    outs = []\n",
    "    for i in range(0, len(X), 256):\n",
    "        enc = tok(list(X[i:i + 256]), padding=True, truncation=True,\n",
    "                  max_length=MAX_LEN, return_tensors=\"pt\").to(device)\n",
    "        h = m(input_ids=enc[\"input_ids\"], attention_mask=enc[\"attention_mask\"]).last_hidden_state\n",
    "        mask = enc[\"attention_mask\"].unsqueeze(-1).float()\n",
    "        v = (h * mask).sum(1) / mask.sum(1)\n",
    "        outs.append(torch.nn.functional.normalize(v, dim=-1).cpu().numpy())\n",
    "    return np.concatenate(outs)\n",
    "\n",
    "\n",
    "# ---- CPU single-thread inference throughput (comparable to the paper) -------\n",
    "\n",
    "def cpu_throughput(predict_fn, X, repeats: int = 3) -> float:\n",
    "    torch.set_num_threads(1)\n",
    "    predict_fn(X[:32])  # warm-up\n",
    "    best = np.inf\n",
    "    for _ in range(repeats):\n",
    "        t0 = time.perf_counter()\n",
    "        predict_fn(X)\n",
    "        best = min(best, time.perf_counter() - t0)\n",
    "    torch.set_num_threads(os.cpu_count() or 1)\n",
    "    return len(X) / best\n",
    "\n",
    "\n",
    "def n_params(m) -> int:\n",
    "    return sum(p.numel() for p in m.parameters())\n",
    "\n",
    "\n",
    "def size_kib(obj) -> float:\n",
    "    import io\n",
    "    import pickle\n",
    "    buf = io.BytesIO()\n",
    "    if isinstance(obj, torch.nn.Module):\n",
    "        torch.save(obj.state_dict(), buf)\n",
    "    else:\n",
    "        pickle.dump(obj, buf, protocol=pickle.HIGHEST_PROTOCOL)\n",
    "    return buf.tell() / 1024\n",
    "\n",
    "\n",
    "def reference_cpu_cost(X_tr, y_tr, X_te, seed: int) -> list:\n",
    "    \"\"\"Re-time two models from the paper on THIS machine, single-threaded, with\n",
    "    the repo's own vectorizer spec, so pretrained throughput can be read as a\n",
    "    ratio against them (absolute rates differ between hosts).\"\"\"\n",
    "    import confirm_models as cm\n",
    "    from threadpoolctl import threadpool_limits\n",
    "    out = []\n",
    "    with threadpool_limits(limits=1):\n",
    "        for name, kind in [(\"Unigram BoW + LogReg\", \"bow\"),\n",
    "                           (\"Char n-gram(3-5) + LogReg\", \"char3-5\")]:\n",
    "            vec = cm._vectorizer(kind)\n",
    "            clf = LogisticRegression(max_iter=1000, random_state=seed)\n",
    "            t0 = time.perf_counter()\n",
    "            clf.fit(vec.fit_transform(X_tr), y_tr)\n",
    "            fit_s = time.perf_counter() - t0\n",
    "            best = np.inf\n",
    "            for _ in range(3):\n",
    "                t0 = time.perf_counter()\n",
    "                clf.predict(vec.transform(X_te))\n",
    "                best = min(best, time.perf_counter() - t0)\n",
    "            out.append({\"model\": name, \"train_s_device\": fit_s, \"device\": \"cpu1\",\n",
    "                        \"cpu1_items_per_s\": len(X_te) / best,\n",
    "                        \"n_params\": int(np.prod(clf.coef_.shape)) + 1,\n",
    "                        \"size_kib\": size_kib((vec, clf))})\n",
    "    return out\n",
    "\n",
    "\n",
    "def main() -> None:\n",
    "    cats = _categories()[:1] if QUICK else _categories()\n",
    "    seeds = SEEDS[:1] if QUICK else SEEDS\n",
    "    rows, cost_rows = [], []\n",
    "    for cfg in cats:\n",
    "        df = pd.read_parquet(DATA_DIR / f\"{cfg.name}.parquet\")\n",
    "        texts, labels = df.text.tolist(), df.label.values\n",
    "        for seed in seeds:\n",
    "            X_tr, X_te, y_tr, y_te = train_test_split(\n",
    "                texts, labels, test_size=0.2, stratify=labels, random_state=seed)\n",
    "            y_te = np.asarray(y_te)\n",
    "            unseen = ~np.array([t in set(X_tr) for t in X_te])\n",
    "\n",
    "            def record(name, pred, extra):\n",
    "                m = metrics(y_te, pred)\n",
    "                m[\"f1_unseen\"] = f1_score(y_te[unseen], pred[unseen], zero_division=0)\n",
    "                m.update({\"category\": cfg.name, \"seed\": seed, \"model\": name, **extra})\n",
    "                rows.append(m)\n",
    "                print(f\"{cfg.name:18s} seed={seed} {name:40s} F1={m['f1']:.4f} \"\n",
    "                      f\"unseen={m['f1_unseen']:.4f} {extra}\", flush=True)\n",
    "\n",
    "            for fixed, name in [(None, \"DistilBERT fine-tuned (matched stop)\"),\n",
    "                                (FIXED_EPOCHS, f\"DistilBERT fine-tuned ({FIXED_EPOCHS} epochs)\")]:\n",
    "                model, tok, n_ep, train_s = finetune(X_tr, y_tr, seed, fixed)\n",
    "                pred = predict_ft(model, tok, X_te, DEVICE)\n",
    "                record(name, pred, {\"n_epochs\": n_ep, \"train_s\": train_s})\n",
    "                if seed == seeds[0]:\n",
    "                    cpu_model = model.to(\"cpu\")\n",
    "                    thr = cpu_throughput(lambda X: predict_ft(cpu_model, tok, X, torch.device(\"cpu\")), X_te)\n",
    "                    cost_rows.append({\"category\": cfg.name, \"model\": name,\n",
    "                                      \"train_s_device\": train_s, \"device\": str(DEVICE),\n",
    "                                      \"cpu1_items_per_s\": thr, \"n_params\": n_params(model),\n",
    "                                      \"size_kib\": size_kib(model)})\n",
    "                del model\n",
    "                if DEVICE.type == \"cuda\":\n",
    "                    torch.cuda.empty_cache()\n",
    "\n",
    "            tok, m = emb_model()\n",
    "            t0 = time.time()\n",
    "            E_tr = embed(X_tr, tok, m, DEVICE)\n",
    "            clf = LogisticRegression(max_iter=1000, random_state=seed).fit(E_tr, y_tr)\n",
    "            train_s = time.time() - t0\n",
    "            pred = clf.predict(embed(X_te, tok, m, DEVICE))\n",
    "            name = \"MiniLM embeddings + LogReg\"\n",
    "            record(name, pred, {\"n_epochs\": np.nan, \"train_s\": train_s})\n",
    "            if seed == seeds[0]:\n",
    "                m_cpu = m.to(\"cpu\")\n",
    "                thr = cpu_throughput(lambda X: clf.predict(embed(X, tok, m_cpu, torch.device(\"cpu\"))), X_te)\n",
    "                cost_rows.append({\"category\": cfg.name, \"model\": name,\n",
    "                                  \"train_s_device\": train_s, \"device\": str(DEVICE),\n",
    "                                  \"cpu1_items_per_s\": thr, \"n_params\": n_params(m),\n",
    "                                  \"size_kib\": size_kib(m) + size_kib(clf)})\n",
    "                for r in reference_cpu_cost(X_tr, y_tr, X_te, seed):\n",
    "                    cost_rows.append({\"category\": cfg.name, **r})\n",
    "                _EMB[\"m\"] = m_cpu.to(DEVICE)\n",
    "\n",
    "    per_run = pd.DataFrame(rows)\n",
    "    per_run.to_csv(OUT / \"pretrained_per_run.csv\", index=False)\n",
    "    summ = (per_run.groupby([\"category\", \"model\"])\n",
    "            .agg(f1_mean=(\"f1\", \"mean\"), f1_sd=(\"f1\", \"std\"),\n",
    "                 f1_unseen_mean=(\"f1_unseen\", \"mean\"),\n",
    "                 precision_mean=(\"precision\", \"mean\"), recall_mean=(\"recall\", \"mean\"),\n",
    "                 n_epochs_mean=(\"n_epochs\", \"mean\"), train_s_mean=(\"train_s\", \"mean\"))\n",
    "            .reset_index())\n",
    "    summ.to_csv(OUT / \"pretrained_summary.csv\", index=False)\n",
    "    pd.DataFrame(cost_rows).to_csv(OUT / \"pretrained_cost.csv\", index=False)\n",
    "\n",
    "    def rev(name):\n",
    "        try:\n",
    "            return AutoModel.from_pretrained(name).config._commit_hash\n",
    "        except Exception as e:  # pragma: no cover\n",
    "            return f\"unknown ({e})\"\n",
    "    env = {\n",
    "        \"repo_commit\": REPO_COMMIT, \"ft_model\": FT_MODEL, \"ft_model_revision\": rev(FT_MODEL),\n",
    "        \"emb_model\": EMB_MODEL, \"emb_model_revision\": rev(EMB_MODEL),\n",
    "        \"device\": str(DEVICE),\n",
    "        \"gpu\": torch.cuda.get_device_name(0) if torch.cuda.is_available() else None,\n",
    "        \"torch\": torch.__version__, \"transformers\": __import__(\"transformers\").__version__,\n",
    "        \"python\": platform.python_version(), \"cpu\": platform.processor() or platform.machine(),\n",
    "        \"hyperparams\": {\"max_len\": MAX_LEN, \"batch\": BATCH, \"lr\": LR, \"max_epochs\": MAX_EPOCHS,\n",
    "                        \"tol\": TOL, \"n_iter_no_change\": N_ITER_NO_CHANGE,\n",
    "                        \"fixed_epochs\": FIXED_EPOCHS},\n",
    "        \"quick\": QUICK,\n",
    "    }\n",
    "    (OUT / \"pretrained_env.json\").write_text(json.dumps(env, indent=2))\n",
    "    print(\"\\n=== summary ===\")\n",
    "    print(summ.groupby(\"model\")[[\"f1_mean\", \"f1_unseen_mean\", \"n_epochs_mean\"]].mean().to_string())\n",
    "    print(\"\\nFiles written to\", OUT)\n",
    "\n",
    "\n",
    "main()\n"
   ],
   "id": "cell1"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import shutil\n",
    "shutil.make_archive('/kaggle/working/cpi_pretrained', 'zip', '/kaggle/working/cpi_pretrained')\n",
    "print('Download /kaggle/working/cpi_pretrained.zip')\n"
   ],
   "id": "cell2"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/pretrained_cost.csv <==
category,model,train_s_device,device,cpu1_items_per_s,n_params,size_kib
granulated_sugar,DistilBERT fine-tuned (matched stop),87.2753,cuda,82.6487,66955010,261581.92
granulated_sugar,DistilBERT fine-tuned (3 epochs),12.196,cuda,78.4967,66955010,261581.92
granulated_sugar,MiniLM embeddings + LogReg,0.58399,cuda,278.2479,22713216,88765.4
granulated_sugar,Unigram BoW + LogReg,0.023113,cpu1,191343.61,269,6.3262
granulated_sugar,Char n-gram(3-5) + LogReg,0.0517,cpu1,39851.07,2025,36.6201
milk,DistilBERT fine-tuned (matched stop),94.7066,cuda,85.4829,66955010,261581.92
milk,DistilBERT fine-tuned (3 epochs),12.7923,cuda,83.9107,66955010,261581.92
milk,MiniLM embeddings + LogReg,0.45715,cuda,297.8839,22713216,88765.4
milk,Unigram BoW + LogReg,0.014466,cpu1,188393.37,264,6.2715
milk,Char n-gram(3-5) + LogReg,0.053838,cpu1,40025.96,1978,35.7979
bread,DistilBERT fine-tuned (matched stop),107.5076,cuda,82.077,66955010,261581.92
bread,DistilBERT fine-tuned (3 epochs),12.78,cuda,87.8045,66955010,261581.92
bread,MiniLM embeddings + LogReg,0.41178,cuda,307.5181,22713216,88765.4
bread,Unigram BoW + LogReg,0.013174,cpu1,194019.04,286,6.875
bread,Char n-gram(3-5) + LogReg,0.091639,cpu1,34259.0,2273,41.0381
beer,DistilBERT fine-tuned (matched stop),95.2935,cuda,82.1969,66955010,261581.92
beer,DistilBERT fine-tuned (3 epochs),12.0201,cuda,89.0708,66955010,261581.92
beer,MiniLM embeddings + LogReg,0.36194,cuda,300.2346,22713216,88765.4
beer,Unigram BoW + LogReg,0.014541,cpu1,193631.97,256,6.0771
beer,Char n-gram(3-5) + LogReg,0.058582,cpu1,38729.2,1898,34.4219
laundry_detergent,DistilBERT fine-tuned (matched stop),94.8248,cuda,76.094,66955010,261581.92
laundry_detergent,DistilBERT fine-tuned (3 epochs),13.1464,cuda,80.24,66955010,261581.92
laundry_detergent,MiniLM embeddings + LogReg,0.32098,cuda,293.3745,22713216,88765.4
laundry_detergent,Unigram BoW + LogReg,0.013029,cpu1,204245.08,328,7.7529
laundry_detergent,Char n-gram(3-5) + LogReg,0.058077,cpu1,33247.59,2533,45.6123
fresh_apples,DistilBERT fine-tuned (matched stop),85.996,cuda,88.8772,66955010,261581.92
fresh_apples,DistilBERT fine-tuned (3 epochs),12.7161,cuda,98.4518,66955010,261581.92
fresh_apples,MiniLM embeddings + LogReg,0.39355,cuda,327.9374,22713216,88765.4
fresh_apples,Unigram BoW + LogReg,0.011919,cpu1,206456.2,296,6.8223
fresh_apples,Char n-gram(3-5) + LogReg,0.047766,cpu1,37815.61,2143,38.7305


==> anc/pretrained_env.json <==
{
  "repo_commit": "28c733a",
  "ft_model": "distilbert-base-uncased",
  "ft_model_revision": "12040accade4e8a0f71eabdb258fecc2e7e948be",
  "emb_model": "sentence-transformers/all-MiniLM-L6-v2",
  "emb_model_revision": "1110a243fdf4706b3f48f1d95db1a4f5529b4d41",
  "device": "cuda",
  "gpu": "Tesla T4",
  "torch": "2.11.0+cu128",
  "transformers": "5.16.1",
  "python": "3.13.15",
  "cpu": "x86_64",
  "hyperparams": {"max_len": 32, "batch": 32, "lr": 2e-05, "max_epochs": 200, "tol": 0.0001, "n_iter_no_change": 10, "fixed_epochs": 3},
  "quick": false,
  "note": "Transcribed from the pretrained_env.json written by the Kaggle run (notebook cpi_pretrained_baselines_gpu, 2026-10-17)."
}


==> anc/pretrained_pairwise.csv <==
model,vs,wins,losses,ties,mean_diff,p_raw
DistilBERT fine-tuned (matched stop),Unigram BoW + LogReg,30,0,0,0.02722999999999998,1.7311263949197288e-06
DistilBERT fine-tuned (matched stop),Word 1-2-gram + LogReg,30,0,0,0.02621999999999998,1.732216233144114e-06
DistilBERT fine-tuned (matched stop),Word 1-3-gram + LogReg,30,0,0,0.02860666666666665,1.7311263949197288e-06
DistilBERT fine-tuned (matched stop),Char n-gram(3-5) + LogReg,3,18,9,-0.003856666666666671,0.0011046241941367618
DistilBERT fine-tuned (matched stop),BoW+MLP(256),28,1,1,0.016436666666666665,4.312241613496811e-06
DistilBERT fine-tuned (matched stop),CNN,30,0,0,0.030993333333333317,1.7333066441991056e-06
DistilBERT fine-tuned (matched stop),LSTM,30,0,0,0.03589666666666666,1.7311263949197288e-06
DistilBERT fine-tuned (matched stop),DistilBERT fine-tuned (3 epochs),21,2,7,0.004776666666666659,0.00011050928512571985
DistilBERT fine-tuned (matched stop),MiniLM embeddings + LogReg,29,1,0,0.02364333333333331,2.869925421157438e-06
DistilBERT fine-tuned (3 epochs),Unigram BoW + LogReg,29,0,1,0.02245333333333332,2.5630832507250074e-06
DistilBERT fine-tuned (3 epochs),Word 1-2-gram + LogReg,29,0,1,0.02144333333333332,2.5613577487758663e-06
DistilBERT fine-tuned (3 epochs),Word 1-3-gram + LogReg,29,0,1,0.023829999999999987,2.5596332107133318e-06
DistilBERT fine-tuned (3 epochs),Char n-gram(3-5) + LogReg,2,23,5,-0.00863333333333333,2.5005760734087637e-05
DistilBERT fine-tuned (3 epochs),BoW+MLP(256),24,4,2,0.011660000000000007,9.843466697693246e-05
DistilBERT fine-tuned (3 epochs),CNN,29,0,1,0.02621666666666666,2.5630832507250074e-06
DistilBERT fine-tuned (3 epochs),LSTM,30,0,0,0.03112,1.862645149230957e-09
DistilBERT fine-tuned (3 epochs),DistilBERT fine-tuned (matched stop),2,21,7,-0.004776666666666659,0.00011050928512571985
DistilBERT fine-tuned (3 epochs),MiniLM embeddings + LogReg,28,2,0,0.018866666666666653,2.368094914021711e-05
MiniLM embeddings + LogReg,Unigram BoW + LogReg,17,12,1,0.0035866666666666677,0.2942763667819519
MiniLM embeddings + LogReg,Word 1-2-gram + LogReg,16,13,1,0.0025766666666666676,0.4172905465714055
MiniLM embeddings + LogReg,Word 1-3-gram + LogReg,17,12,1,0.004963333333333334,0.1443976377239425
MiniLM embeddings + LogReg,Char n-gram(3-5) + LogReg,0,30,0,-0.027499999999999983,1.7289484360195754e-06
MiniLM embeddings + LogReg,BoW+MLP(256),8,22,0,-0.007206666666666647,0.012450238595285627
MiniLM embeddings + LogReg,CNN,20,9,1,0.007350000000000005,0.026665616912217905
MiniLM embeddings + LogReg,LSTM,25,5,0,0.012253333333333345,0.0002943535696072254
MiniLM embeddings + LogReg,DistilBERT fine-tuned (matched stop),1,29,0,-0.02364333333333331,2.869925421157438e-06
MiniLM embeddings + LogReg,DistilBERT fine-tuned (3 epochs),2,28,0,-0.018866666666666653,2.368094914021711e-05


==> anc/pretrained_per_run_from_log.csv <==
category,seed,model,f1,f1_unseen,n_epochs,train_s,precision,recall
granulated_sugar,0,DistilBERT fine-tuned (matched stop),1.0,1.0,23.0,87.28,,
granulated_sugar,0,DistilBERT fine-tuned (3 epochs),0.9894,0.9867,3.0,12.2,,
granulated_sugar,0,MiniLM embeddings + LogReg,0.9745,0.9725,,0.584,,
granulated_sugar,1,DistilBERT fine-tuned (matched stop),0.9928,0.9911,25.0,107.3,,
granulated_sugar,1,DistilBERT fine-tuned (3 epochs),0.9819,0.9776,3.0,12.98,,
granulated_sugar,1,MiniLM embeddings + LogReg,0.9609,0.9515,,0.639,,
granulated_sugar,2,DistilBERT fine-tuned (matched stop),0.9964,0.9954,24.0,103.27,,
granulated_sugar,2,DistilBERT fine-tuned (3 epochs),0.9929,0.9909,3.0,12.87,,
granulated_sugar,2,MiniLM embeddings + LogReg,0.9745,0.972,,0.34,,
granulated_sugar,3,DistilBERT fine-tuned (matched stop),0.9892,0.9869,22.0,94.79,,
granulated_sugar,3,DistilBERT fine-tuned (3 epochs),0.9857,0.9826,3.0,12.86,,
granulated_sugar,3,MiniLM embeddings + LogReg,0.9783,0.9735,,0.32,,
granulated_sugar,4,DistilBERT fine-tuned (matched stop),0.9929,0.9906,21.0,90.54,,
granulated_sugar,4,DistilBERT fine-tuned (3 epochs),0.9892,0.9856,3.0,12.95,,
granulated_sugar,4,MiniLM embeddings + LogReg,0.9747,0.9665,,0.333,,
milk,0,DistilBERT fine-tuned (matched stop),0.9856,0.9832,22.0,94.71,,
milk,0,DistilBERT fine-tuned (3 epochs),0.9819,0.9789,3.0,12.79,,
milk,0,MiniLM embeddings + LogReg,0.9513,0.9474,,0.457,,
milk,1,DistilBERT fine-tuned (matched stop),0.9964,0.9954,21.0,91.94,,
milk,1,DistilBERT fine-tuned (3 epochs),0.9928,0.9907,3.0,13.08,,
milk,1,MiniLM embeddings + LogReg,0.9747,0.9674,,0.3,,
milk,2,DistilBERT fine-tuned (matched stop),1.0,1.0,23.0,98.69,,
milk,2,DistilBERT fine-tuned (3 epochs),1.0,1.0,3.0,12.87,,
milk,2,MiniLM embeddings + LogReg,0.971,0.9619,,0.331,,
milk,3,DistilBERT fine-tuned (matched stop),0.9855,0.9815,24.0,103.34,,
milk,3,DistilBERT fine-tuned (3 epochs),0.9784,0.9725,3.0,12.93,,
milk,3,MiniLM embeddings + LogReg,0.9556,0.9429,,0.436,,
milk,4,DistilBERT fine-tuned (matched stop),0.9964,0.9956,21.0,90.33,,
milk,4,DistilBERT fine-tuned (3 epochs),1.0,1.0,3.0,12.91,,
milk,4,MiniLM embeddings + LogReg,0.9749,0.9692,,0.443,,
bread,0,DistilBERT fine-tuned (matched stop),0.9821,0.9754,25.0,107.51,,
bread,0,DistilBERT fine-tuned (3 epochs),0.9822,0.9756,3.0,12.78,,
bread,0,MiniLM embeddings + LogReg,0.9493,0.9353,,0.412,,
bread,1,DistilBERT fine-tuned (matched stop),0.9929,0.9898,23.0,100.95,,
bread,1,DistilBERT fine-tuned (3 epochs),0.9859,0.98,3.0,12.93,,
bread,1,MiniLM embeddings + LogReg,0.9635,0.9637,,0.334,,
bread,2,DistilBERT fine-tuned (matched stop),0.9821,0.9774,24.0,102.94,,
bread,2,DistilBERT fine-tuned (3 epochs),0.9781,0.9722,3.0,12.9,,
bread,2,MiniLM embeddings + LogReg,0.9485,0.9346,,0.378,,
bread,3,DistilBERT fine-tuned (matched stop),0.9894,0.9863,24.0,103.42,,
bread,3,DistilBERT fine-tuned (3 epochs),0.9893,0.9862,3.0,12.87,,
bread,3,MiniLM embeddings + LogReg,0.9481,0.9372,,0.361,,
bread,4,DistilBERT fine-tuned (matched stop),0.9821,0.9776,21.0,89.97,,
bread,4,DistilBERT fine-tuned (3 epochs),0.9653,0.9569,3.0,12.59,,
bread,4,MiniLM embeddings + LogReg,0.9179,0.9065,,0.529,,
beer,0,DistilBERT fine-tuned (matched stop),0.9781,0.9706,23.0,95.29,,
beer,0,DistilBERT fine-tuned (3 epochs),0.9591,0.9447,3.0,12.02,,
beer,0,MiniLM embeddings + LogReg,0.9892,0.9855,,0.362,,
beer,1,DistilBERT fine-tuned (matched stop),0.9964,0.995,23.0,91.79,,
beer,1,DistilBERT fine-tuned (3 epochs),0.9894,0.9852,3.0,12.07,,
beer,1,MiniLM embeddings + LogReg,0.9929,0.9901,,0.384,,
beer,2,DistilBERT fine-tuned (matched stop),0.9929,0.9897,22.0,89.19,,
beer,2,DistilBERT fine-tuned (3 epochs),0.9929,0.9897,3.0,12.18,,
beer,2,MiniLM embeddings + LogReg,0.9643,0.9538,,0.481,,
beer,3,DistilBERT fine-tuned (matched stop),0.9928,0.9899,24.0,97.88,,
beer,3,DistilBERT fine-tuned (3 epochs),0.9822,0.9751,3.0,12.22,,
beer,3,MiniLM embeddings + LogReg,0.9706,0.9637,,0.366,,
beer,4,DistilBERT fine-tuned (matched stop),0.9964,0.9956,22.0,94.06,,
beer,4,DistilBERT fine-tuned (3 epochs),0.9929,0.9912,3.0,12.56,,
beer,4,MiniLM embeddings + LogReg,0.9749,0.9735,,0.338,,
laundry_detergent,0,DistilBERT fine-tuned (matched stop),1.0,1.0,22.0,94.82,,
laundry_detergent,0,DistilBERT fine-tuned (3 epochs),0.9928,0.9903,3.0,13.15,,
laundry_detergent,0,MiniLM embeddings + LogReg,0.9784,0.9709,,0.321,,
laundry_detergent,1,DistilBERT fine-tuned (matched stop),0.9964,0.9954,24.0,105.89,,
laundry_detergent,1,DistilBERT fine-tuned (3 epochs),0.9964,0.9954,3.0,13.05,,
laundry_detergent,1,MiniLM embeddings + LogReg,0.9856,0.9817,,0.305,,
laundry_detergent,2,DistilBERT fine-tuned (matched stop),1.0,1.0,24.0,102.89,,
laundry_detergent,2,DistilBERT fine-tuned (3 epochs),1.0,1.0,3.0,12.82,,
laundry_detergent,2,MiniLM embeddings + LogReg,0.9964,0.9953,,0.366,,
laundry_detergent,3,DistilBERT fine-tuned (matched stop),1.0,1.0,20.0,86.39,,
laundry_detergent,3,DistilBERT fine-tuned (3 epochs),0.9964,0.9955,3.0,12.97,,
laundry_detergent,3,MiniLM embeddings + LogReg,0.9821,0.9774,,0.339,,
laundry_detergent,4,DistilBERT fine-tuned (matched stop),0.9964,0.9956,20.0,86.21,,
laundry_detergent,4,DistilBERT fine-tuned (3 epochs),0.9929,0.9913,3.0,12.87,,
laundry_detergent,4,MiniLM embeddings + LogReg,0.9749,0.9692,,0.314,,
fresh_apples,0,DistilBERT fine-tuned (matched stop),0.9892,0.9865,20.0,86.0,,
fresh_apples,0,DistilBERT fine-tuned (3 epochs),0.9892,0.9865,3.0,12.72,,
fresh_apples,0,MiniLM embeddings + LogReg,0.9645,0.9558,,0.394,,
fresh_apples,1,DistilBERT fine-tuned (matched stop),0.9964,0.9955,21.0,91.68,,
fresh_apples,1,DistilBERT fine-tuned (3 epochs),0.9928,0.9909,3.0,13.35,,
fresh_apples,1,MiniLM embeddings + LogReg,0.963,0.9528,,0.258,,
fresh_apples,2,DistilBERT fine-tuned (matched stop),1.0,1.0,21.0,89.88,,
fresh_apples,2,DistilBERT fine-tuned (3 epochs),1.0,1.0,3.0,12.71,,
fresh_apples,2,MiniLM embeddings + LogReg,0.9783,0.9737,,0.25,,
fresh_apples,3,DistilBERT fine-tuned (matched stop),1.0,1.0,21.0,90.37,,
fresh_apples,3,DistilBERT fine-tuned (3 epochs),0.9855,0.9818,3.0,12.96,,
fresh_apples,3,MiniLM embeddings + LogReg,0.9818,0.9772,,0.268,,
fresh_apples,4,DistilBERT fine-tuned (matched stop),1.0,1.0,21.0,90.25,,
fresh_apples,4,DistilBERT fine-tuned (3 epochs),1.0,1.0,3.0,12.86,,
fresh_apples,4,MiniLM embeddings + LogReg,0.9749,0.9692,,0.269,,


==> anc/pretrained_summary.csv <==
category,model,f1_mean,f1_sd,f1_unseen_mean,precision_mean,recall_mean,n_epochs_mean,train_s_mean
beer,DistilBERT fine-tuned (3 epochs),0.9832956899894404,0.0142065854358362,0.9771976925803351,0.9873034038182376,0.9800000000000001,3.0,12.21078381538391
beer,DistilBERT fine-tuned (matched stop),0.9913295300622856,0.007611428432603927,0.988159507224174,0.9957345491388045,0.9871428571428572,22.8,93.64452600479126
beer,MiniLM embeddings + LogReg,0.9783723640707513,0.012235935416348858,0.9733268615011541,0.9857236946861022,0.9714285714285715,,0.3862268924713135
bread,DistilBERT fine-tuned (3 epochs),0.9801651419253734,0.009314028271679818,0.9741807290502589,0.975190083700722,0.9857142857142858,3.0,12.815082311630249
bread,DistilBERT fine-tuned (matched stop),0.9856985990566294,0.005105084981081798,0.9812841574611244,0.9857425308504446,0.9857142857142858,23.4,100.95830535888672
bread,MiniLM embeddings + LogReg,0.945473403925585,0.01670145683059032,0.9354747031985433,0.974227106574286,0.9185714285714285,,0.40281386375427247
fresh_apples,DistilBERT fine-tuned (3 epochs),0.9935120627200904,0.006460470478110863,0.9918548715858133,0.9985611510791367,0.9885714285714287,3.0,12.919987201690674
fresh_apples,DistilBERT fine-tuned (matched stop),0.9971326164874551,0.004673263372905165,0.9964044396647932,0.9985611510791367,0.9957142857142858,20.8,89.63369975090026
fresh_apples,MiniLM embeddings + LogReg,0.9724982831407587,0.008368969468277794,0.965719711392269,0.9857621607767639,0.96,,0.28777484893798827
granulated_sugar,DistilBERT fine-tuned (3 epochs),0.9878281027985902,0.0041562746383305964,0.9846817723157217,0.9886702975240038,0.9871428571428572,3.0,12.77199878692627
granulated_sugar,DistilBERT fine-tuned (matched stop),0.9942702982439148,0.004090077486426479,0.9927941639160786,0.9957141399342533,0.9928571428571429,23.0,96.63365516662597
granulated_sugar,MiniLM embeddings + LogReg,0.9725870226120147,0.006747484758998749,0.9671880071459998,0.9841361024746735,0.9614285714285714,,0.4431614398956299
laundry_detergent,DistilBERT fine-tuned (3 epochs),0.9957141217124464,0.0029884717217401255,0.9945090189967223,0.9957646588752371,0.9957142857142858,3.0,12.970083904266357
laundry_detergent,DistilBERT fine-tuned (matched stop),0.9985663082437275,0.001963163288549001,0.9982057007221451,1.0,0.9971428571428571,22.0,95.24056458473206
laundry_detergent,MiniLM embeddings + LogReg,0.9834867589799128,0.008259992433210196,0.9788737776158756,0.9884579293087269,0.9785714285714284,,0.32897367477416994
milk,DistilBERT fine-tuned (3 epochs),0.9906344960132977,0.010060197297672557,0.9884241517094845,0.9956415952607639,0.9857142857142858,3.0,12.916800451278686
milk,DistilBERT fine-tuned (matched stop),0.9927900596773632,0.006761023085663901,0.9911322355035835,0.9985507246376812,0.9871428571428572,22.2,95.80179476737976
milk,MiniLM embeddings + LogReg,0.9655041091749779,0.011229064972415097,0.9577470363748732,0.9882841071991633,0.9442857142857143,,0.39342851638793946


==> anc/run_log_excerpt.txt <==
granulated_sugar 0 M 1.0000 1.0000 23 87.28
granulated_sugar 0 F 0.9894 0.9867 3 12.20
granulated_sugar 0 E 0.9745 0.9725 - 0.584
granulated_sugar 1 M 0.9928 0.9911 25 107.30
granulated_sugar 1 F 0.9819 0.9776 3 12.98
granulated_sugar 1 E 0.9609 0.9515 - 0.639
granulated_sugar 2 M 0.9964 0.9954 24 103.27
granulated_sugar 2 F 0.9929 0.9909 3 12.87
granulated_sugar 2 E 0.9745 0.9720 - 0.340
granulated_sugar 3 M 0.9892 0.9869 22 94.79
granulated_sugar 3 F 0.9857 0.9826 3 12.86
granulated_sugar 3 E 0.9783 0.9735 - 0.320
granulated_sugar 4 M 0.9929 0.9906 21 90.54
granulated_sugar 4 F 0.9892 0.9856 3 12.95
granulated_sugar 4 E 0.9747 0.9665 - 0.333
milk 0 M 0.9856 0.9832 22 94.71
milk 0 F 0.9819 0.9789 3 12.79
milk 0 E 0.9513 0.9474 - 0.457
milk 1 M 0.9964 0.9954 21 91.94
milk 1 F 0.9928 0.9907 3 13.08
milk 1 E 0.9747 0.9674 - 0.300
milk 2 M 1.0000 1.0000 23 98.69
milk 2 F 1.0000 1.0000 3 12.87
milk 2 E 0.9710 0.9619 - 0.331
milk 3 M 0.9855 0.9815 24 103.34
milk 3 F 0.9784 0.9725 3 12.93
milk 3 E 0.9556 0.9429 - 0.436
milk 4 M 0.9964 0.9956 21 90.33
milk 4 F 1.0000 1.0000 3 12.91
milk 4 E 0.9749 0.9692 - 0.443
bread 0 M 0.9821 0.9754 25 107.51
bread 0 F 0.9822 0.9756 3 12.78
bread 0 E 0.9493 0.9353 - 0.412
bread 1 M 0.9929 0.9898 23 100.95
bread 1 F 0.9859 0.9800 3 12.93
bread 1 E 0.9635 0.9637 - 0.334
bread 2 M 0.9821 0.9774 24 102.94
bread 2 F 0.9781 0.9722 3 12.90
bread 2 E 0.9485 0.9346 - 0.378
bread 3 M 0.9894 0.9863 24 103.42
bread 3 F 0.9893 0.9862 3 12.87
bread 3 E 0.9481 0.9372 - 0.361
bread 4 M 0.9821 0.9776 21 89.97
bread 4 F 0.9653 0.9569 3 12.59
bread 4 E 0.9179 0.9065 - 0.529
beer 0 M 0.9781 0.9706 23 95.29
beer 0 F 0.9591 0.9447 3 12.02
beer 0 E 0.9892 0.9855 - 0.362
beer 1 M 0.9964 0.9950 23 91.79
beer 1 F 0.9894 0.9852 3 12.07
beer 1 E 0.9929 0.9901 - 0.384
beer 2 M 0.9929 0.9897 22 89.19
beer 2 F 0.9929 0.9897 3 12.18
beer 2 E 0.9643 0.9538 - 0.481
beer 3 M 0.9928 0.9899 24 97.88
beer 3 F 0.9822 0.9751 3 12.22
beer 3 E 0.9706 0.9637 - 0.366
beer 4 M 0.9964 0.9956 22 94.06
beer 4 F 0.9929 0.9912 3 12.56
beer 4 E 0.9749 0.9735 - 0.338
laundry_detergent 0 M 1.0000 1.0000 22 94.82
laundry_detergent 0 F 0.9928 0.9903 3 13.15
laundry_detergent 0 E 0.9784 0.9709 - 0.321
laundry_detergent 1 M 0.9964 0.9954 24 105.89
laundry_detergent 1 F 0.9964 0.9954 3 13.05
laundry_detergent 1 E 0.9856 0.9817 - 0.305
laundry_detergent 2 M 1.0000 1.0000 24 102.89
laundry_detergent 2 F 1.0000 1.0000 3 12.82
laundry_detergent 2 E 0.9964 0.9953 - 0.366
laundry_detergent 3 M 1.0000 1.0000 20 86.39
laundry_detergent 3 F 0.9964 0.9955 3 12.97
laundry_detergent 3 E 0.9821 0.9774 - 0.339
laundry_detergent 4 M 0.9964 0.9956 20 86.21
laundry_detergent 4 F 0.9929 0.9913 3 12.87
laundry_detergent 4 E 0.9749 0.9692 - 0.314
fresh_apples 0 M 0.9892 0.9865 20 86.00
fresh_apples 0 F 0.9892 0.9865 3 12.72
fresh_apples 0 E 0.9645 0.9558 - 0.394
fresh_apples 1 M 0.9964 0.9955 21 91.68
fresh_apples 1 F 0.9928 0.9909 3 13.35
fresh_apples 1 E 0.9630 0.9528 - 0.258
fresh_apples 2 M 1.0000 1.0000 21 89.88
fresh_apples 2 F 1.0000 1.0000 3 12.71
fresh_apples 2 E 0.9783 0.9737 - 0.250
fresh_apples 3 M 1.0000 1.0000 21 90.37
fresh_apples 3 F 0.9855 0.9818 3 12.96
fresh_apples 3 E 0.9818 0.9772 - 0.268
fresh_apples 4 M 1.0000 1.0000 21 90.25
fresh_apples 4 F 1.0000 1.0000 3 12.86
fresh_apples 4 E 0.9749 0.9692 - 0.269

